Understanding and Tackling Scattering and Reflective Flare for Mobile Camera Systems

The rise of mobile devices has spurred advancements in camera technology and image quality. However, mobile photography still faces issues like scattering and reflective flares. While previous research has acknowledged the negative impact of the mobile devices' internal image signal processing pipeline (ISP) on image quality, the specific ISP operations that hinder flare removal have not been fully identified. In addition, current solutions only partially address ISP-related deterioration due to a lack of comprehensive raw image datasets for flare study. To bridge these research gaps, we introduce a new raw image dataset tailored for mobile camera systems, focusing on eliminating flare. This dataset encompasses over 2,000 high-quality, full-resolution raw image pairs for scattering flare, and 1,200 for reflective flare, captured across various real-world scenarios, mobile devices, and camera settings. It is designed to enhance the generalizability of flare removal algorithms across a wide spectrum of conditions. Through detailed experiments, we have identified that ISP operations, such as denoising, compression, and sharpening, may either improve or obstruct flare removal, offering critical insights into optimizing ISP configurations for better flare mitigation. Our dataset is poised to advance the understanding of flare-related challenges, enabling more precise incorporation of flare removal steps into the ISP.

==> run.py <==
import os
from PIL import Image

def convert_png_to_jpg(root_dir):
    # Traverse the root directory, and list all subdirectories and files
    for subdir, _, files in os.walk(root_dir):
        for file in files:
            if file.lower().endswith('.png'):
                # Define full path for the original .png and new .jpg files
                png_path = os.path.join(subdir, file)
                jpg_path = os.path.join(subdir, file.rsplit('.', 1)[0] + '.jpg')

                # Open the .png image and convert it to .jpg
                with Image.open(png_path) as img:
                    rgb_img = img.convert('RGB')  # Ensure it's in RGB format
                    rgb_img.save(jpg_path, 'JPEG')
                
                print(f"Converted {png_path} to {jpg_path}")

# Set the root directory where you want to start the conversion
root_directory = './'
convert_png_to_jpg(root_directory)


